Memristors for the Curious Outsiders

We present both an overview and a perspective of recent experimental advances and proposed new approaches to performing computation using memristors. A memristor is a 2-terminal passive component with a dynamic resistance depending on an internal parameter. We provide an brief historical introduction, as well as an overview over the physical mechanism that lead to memristive behavior. This review is meant to guide nonpractitioners in the field of memristive circuits and their connection to machine learning and neural computation.

==> figures/s_fig_HPmemloop.m <==
% Copyright (C) 2018 Juan Pablo Carbajal
%
% This program is free software; you can redistribute it and/or modify
% it under the terms of the GNU General Public License as published by
% the Free Software Foundation; either version 3 of the License, or
% (at your option) any later version.
%
% This program is distributed in the hope that it will be useful,
% but WITHOUT ANY WARRANTY; without even the implied warranty of
% MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE.  See the
% GNU General Public License for more details.
%
% You should have received a copy of the GNU General Public License
% along with this program. If not, see <http://www.gnu.org/licenses/>.
%
% Author: Juan Pablo Carbajal <ajuanpi+dev@gmail.com>
% Created: 2018-08-25

%% I-V curve of the HP-memristor for different frequencies
%
V    = @(t, f) sin (2 * pi * f * t);

Ron  = 1e3;
Roff = 6e3;
R    = @(w) Ron * (1 - w) + Roff * w;

I    = @(t, w, f) V (t, f) ./ R (w);

beta = 3e-4;
alph = 0.0;
dwdt = @(t, w, f) alph * w - I (t, w, f) / beta;

function [pos,ter,dir] = Wevent (t, w)
  pos = w - [0; 1];
  ter = [1; 1];
  dir = [-1 1];
endfunction

freq = [0.95 1.2 3 10];
nf   = length (freq);
W    = cell (1, nf);
t    = cell (1, nf);
for i=1:nf
  T = 1 / freq(i);
  dt = T / 200;
  opt = odeset ('MaxStep', dt, 'InitialStep', dt, 'Events', @Wevent);
  [t{i}, W{i}] = ode45 (@(x,y)dwdt (x,y,freq(i)), [0 T], 0.5, opt);
end

figure (1), clf
  hold on
  for i=1:nf
    v     = V (t{i}, freq(i));
    vpp   = [min(v) max(v)];
    c     = I(t{i}, W{i}, freq(i)) * 1e3;
    pp    = polyfit (v, c, 1);
    h(i)  = plot (v, c, '-', 'linewidth', 5);
    plot (vpp, polyval(pp, vpp), '--', 'color', get (h(i), 'color'), 'linewidth', 5);

    if abs(fix(freq(i)) - freq(i)) < eps(freq(i))
      lbl{i} = sprintf ("%d Hz", freq(i));
    else
      lbl{i} = sprintf ("%.1f Hz", freq(i));
    end%if
  end%for
  hold off
  axis tight
  grid on
  set (gca, 'gridlinestyle', ':', 'fontsize', 38);
  xlabel ('Voltage [V]')
  ylabel ('Current [mA]')

  outerpos  = get (gca, 'OuterPosition');
  ti        = get (gca, 'TightInset');
  left      = outerpos(1) + ti(1);
  bottom    = outerpos(2) + ti(2);
  ax_width  = outerpos(3) - ti(1) - ti(3);
  ax_height = outerpos(4) - ti(2) - ti(4);
  set (gca, 'Position', [left bottom ax_width*0.99 ax_height]);

  hleg = legend (h, lbl, 'Location', 'NorthWest');
  set (hleg, 'color', 'w', 'fontsize', 38);

imwrite (frame2im (getframe (gcf)), 'HPmemloop.png')

